Hidden Charge Order in an Iron Oxide Square-Lattice Compound

Since the discovery of charge disproportionation in the FeO$_2$ square-lattice compound Sr$_3$Fe$_2$O$_7$ by M\"ossbauer spectroscopy more than fifty years ago, the spatial ordering pattern of the disproportionated charges has remained "hidden" to conventional diffraction probes, despite numerous x-ray and neutron scattering studies. We have used neutron Larmor diffraction and Fe K-edge resonant x-ray scattering to demonstrate checkerboard charge order in the FeO$_2$ planes that vanishes at a sharp second-order phase transition upon heating above 332 K. Stacking disorder of the checkerboard pattern due to frustrated interlayer interactions broadens the corresponding superstructure reflections and greatly reduces their amplitude, thus explaining the difficulty to detect them by conventional probes. We discuss implications of these findings for research on "hidden order" in other materials.

==> anc/Sr3Fe2O7_Bmmb.cif <==
##############################################################################
###      FullProf-generated CIF output file  (version: December 2016)      ###
###      Template of CIF submission form for structure report              ###
##############################################################################
 
# This file has been generated using FullProf.2k taking one example of 
# structure report provided by Acta Cryst. It is given as a 'template' with 
# filled structural items. Many other items are left unfilled and it is the  
# responsibility of the user to properly fill or suppress them. In principle 
# all question marks '?' should be replaced by the appropriate text or 
# numerical value depending on the kind of CIF item. 
# See the document: cif_core.dic (URL: http://www.iucr.org) for details. 
 
# Please notify any error or suggestion to: 
#           Juan Rodriguez-Carvajal (jrc@ill.eu)
# Improvements will be progressively added as needed.
 
#=============================================================================
 data_global
#=============================================================================
 
# PROCESSING SUMMARY (IUCr Office Use Only)
 
_journal_data_validation_number      ?
 
_journal_date_recd_electronic        ?
_journal_date_to_coeditor            ?
_journal_date_from_coeditor          ?
_journal_date_accepted               ?
_journal_date_printers_first         ?
_journal_date_printers_final         ?
_journal_date_proofs_out             ?
_journal_date_proofs_in              ?
_journal_coeditor_name               ?
_journal_coeditor_code               ?
_journal_coeditor_notes
; ?
;
_journal_techeditor_code             ?
_journal_techeditor_notes
; ?
;
_journal_coden_ASTM                  ?
_journal_name_full                   ?
_journal_year                        ?
_journal_volume                      ?
_journal_issue                       ?
_journal_page_first                  ?
_journal_page_last                   ?
_journal_paper_category              ?
_journal_suppl_publ_number           ?
_journal_suppl_publ_pages            ?
 
#=============================================================================
 
# 1. SUBMISSION DETAILS
 
_publ_contact_author_name            ?  # Name of author for correspondence
_publ_contact_author_address            # Address of author for correspondence
; ?
;
_publ_contact_author_email           ?
_publ_contact_author_fax             ?
_publ_contact_author_phone           ?
 
_publ_contact_letter
; ?
;
 
_publ_requested_journal              ?
_publ_requested_coeditor_name        ?
_publ_requested_category             ?   # Acta C: one of CI/CM/CO/FI/FM/FO
 
 
# Definition of non standard CIF items (Reliability indices used in FULLPROF) 
 
loop_ 
_publ_manuscript_incl_extra_item
_publ_manuscript_incl_extra_info
_publ_manuscript_incl_extra_defn
#      Name                               Explanation                 Standard?
#     ------                              -----------                 ---------
 '_pd_proc_ls_prof_cR_factor'    'Prof. R-factor CORRECTED for background'   no
 '_pd_proc_ls_prof_cwR_factor'   'wProf.R-factor CORRECTED for background'   no
 '_pd_proc_ls_prof_cwR_expected' 'wProf.Expected CORRECTED for background'   no
 '_pd_proc_ls_prof_chi2'         'Chi-square for all considered points'      no
 '_pd_proc_ls_prof_echi2'        'Chi-2 for points with Bragg contribution'  no
#=============================================================================
 
# 3. TITLE AND AUTHOR LIST
 
_publ_section_title
; ' Sr3Fe2O7 at 15 K, B m m b, Syn. 0.503471 A'
;
_publ_section_title_footnote
;
;
 
# The loop structure below should contain the names and addresses of all 
# authors, in the required order of publication. Repeat as necessary.
 
loop_
    _publ_author_name
    _publ_author_footnote
    _publ_author_address
?                                   #<--'Last name, first name' 
; ?
;
; ?
;
 
#=============================================================================
 
# 4. TEXT
 
_publ_section_synopsis
;  ?
;
_publ_section_abstract
; ?
;          
_publ_section_comment
; ?
;
_publ_section_exptl_prep      # Details of the preparation of the sample(s)
                              # should be given here. 
; ?
;
_publ_section_exptl_refinement
; ?
;
_publ_section_references
; ?
;
_publ_section_figure_captions
; ?
;
_publ_section_acknowledgements
; ?
;
 
#=============================================================================
 
#=============================================================================
# If more than one structure is reported, the remaining sections should be 
# completed per structure. For each data set, replace the '?' in the
# data_? line below by a unique identifier.
 
data_Sr3Fe2O7 
 
#=============================================================================
 
# 5. CHEMICAL DATA
 
_chemical_name_systematic
; ?
;
_chemical_name_common             ?
_chemical_formula_moiety          ?
_chemical_formula_structural      ?
_chemical_formula_analytical      ?
_chemical_formula_iupac           ?
_chemical_formula_sum             Sr3Fe2O7
_chemical_formula_weight          486.55
_chemical_melting_point           ?
_chemical_compound_source         ?       # for minerals and 
                                          # natural products
 
loop_
    _atom_type_symbol               
    _atom_type_scat_Cromer_Mann_a1 
    _atom_type_scat_Cromer_Mann_b1 
    _atom_type_scat_Cromer_Mann_a2 
    _atom_type_scat_Cromer_Mann_b2 
    _atom_type_scat_Cromer_Mann_a3 
    _atom_type_scat_Cromer_Mann_b3 
    _atom_type_scat_Cromer_Mann_a4 
    _atom_type_scat_Cromer_Mann_b4 
    _atom_type_scat_Cromer_Mann_c 
    _atom_type_scat_dispersion_real 
    _atom_type_scat_dispersion_imag 
    _atom_type_scat_source          
sr+2  18.08740   1.49070   8.13730  12.69630   2.56540  24.56510
     -34.19300  -0.01380  41.40250  -0.23000   2.20300
 International_Tables_for_Crystallography_Vol.C(1991)_Tables_6.1.1.4_and_6.1.1.5
fe+3  11.17640   4.61470   7.38630   0.30050   3.39480  11.67290
       0.07240  38.55660   0.97070   0.24400   0.54500
 International_Tables_for_Crystallography_Vol.C(1991)_Tables_6.1.1.4_and_6.1.1.5
o-2    4.75800   7.83100   3.63700  30.05000   0.00000   0.00000
       0.00000   0.00000   1.59400   0.00300   0.00400
 International_Tables_for_Crystallography_Vol.C(1991)_Tables_6.1.1.4_and_6.1.1.5
 
#=============================================================================
 
# 6. POWDER SPECIMEN AND CRYSTAL DATA
 
_symmetry_cell_setting                Orthorhombic
_symmetry_space_group_name_H-M       'B m m b'
_symmetry_space_group_name_Hall      '-B 2b 2'
 
loop_
    _symmetry_equiv_pos_as_xyz   #<--must include 'x,y,z'
'x,y,z'
'x,-y,-z'
'-x,y+1/2,-z'
'-x,-y+1/2,z'
'-x,-y,-z'
'-x,y,z'
'x,-y+1/2,z'
'x,y+1/2,-z'
'x+1/2,y,z+1/2'
'x+1/2,-y,-z+1/2'
'-x+1/2,y+1/2,-z+1/2'
'-x+1/2,-y+1/2,z+1/2'
'-x+1/2,-y,-z+1/2'
'-x+1/2,y,z+1/2'
'x+1/2,-y+1/2,z+1/2'
'x+1/2,y+1/2,-z+1/2'
 
_cell_length_a                       5.43050(3)
_cell_length_b                       5.43287(3)
_cell_length_c                       20.12133(7)
_cell_angle_alpha                    90.0000
_cell_angle_beta                     90.0000
_cell_angle_gamma                    90.0000
_cell_volume                         593.643(5)
_cell_formula_units_Z                4
_cell_measurement_temperature        15
_cell_special_details
; ?
;
# The next three fields give the specimen dimensions in mm.  The equatorial
# plane contains the incident and diffracted beam.
 
_pd_spec_size_axial               ?       # perpendicular to 
                                          # equatorial plane
_pd_spec_size_equat               ?       # parallel to 
                                          # scattering vector
                                          # in transmission
_pd_spec_size_thick               ?       # parallel to 
                                          # scattering vector
                                          # in reflection
 
# The next five fields are character fields that describe the specimen.
 
_pd_spec_mounting                         # This field should be
                                          # used to give details of the 
                                          # container.
; ?
;
_pd_spec_mount_mode               ?       # options are 'reflection'
                                          # or 'transmission'
_pd_spec_shape                    ?       # options are 'cylinder' 
                                          # 'flat_sheet' or 'irregular'
_pd_char_particle_morphology      ?
_pd_char_colour                   ?       # use ICDD colour descriptions
 
# The following three fields describe the preparation of the specimen.
# The cooling rate is in K/min.  The pressure at which the sample was 
# prepared is in kPa.  The temperature of preparation is in K.        
 
_pd_prep_cool_rate                ?
_pd_prep_pressure                 ?
_pd_prep_temperature              ?
 
# The next four fields are normally only needed for transmission experiments.
 
_exptl_absorpt_coefficient_mu        ?
_exptl_absorpt_correction_type       ?
_exptl_absorpt_process_details       ?
_exptl_absorpt_correction_T_min      ?
_exptl_absorpt_correction_T_max      ?
 
#=============================================================================
 
# 7. EXPERIMENTAL DATA
 
_exptl_special_details
; ?
;
 
# The following item is used to identify the equipment used to record 
# the powder pattern when the diffractogram was measured at a laboratory 
# other than the authors' home institution, e.g. when neutron or synchrotron
# radiation is used.
 
_pd_instr_location
; ?
;
_pd_calibration_special_details           # description of the method used
                                          # to calibrate the instrument
; ?
;
 
_diffrn_ambient_temperature          15
_diffrn_source              ? # Put here: 'rotating-anode X-ray tube' or similar 
_diffrn_radiation_type     'synchrotron' 
_diffrn_source_target       ? # Put here the chemical symbol of the anode
 
_diffrn_radiation_monochromator      ?
_diffrn_measurement_device_type      'Powder diffraction beamline'
_diffrn_measurement_method           ?
_diffrn_detector_area_resol_mean     ? 
_diffrn_detector                     ?
_diffrn_detector_type                ? # make or model of detector
_pd_meas_scan_method      ?   # options are 'step', 'cont',
                              # 'tof', 'fixed' or
                              # 'disp' (= dispersive)
_pd_meas_special_details
;  ?
;
 
#  The following four items give details of the measured (not processed)
#  powder pattern.  Angles are in degrees.
 
_pd_meas_number_of_points         17827
_pd_meas_2theta_range_min         2.01900
_pd_meas_2theta_range_max         55.49700
_pd_meas_2theta_range_inc         0.002999
 
#=============================================================================
 
# 8. REFINEMENT DATA
 
_refine_special_details
; ?
;
 
# Use the next field to give any special details about the fitting of the
# powder pattern.
 
_pd_proc_ls_special_details
; ?
;
 
# The next three items are given as text.
 
_pd_proc_ls_profile_function      ?
_pd_proc_ls_background_function   ?
_pd_proc_ls_pref_orient_corr
; ?
;
 
#  The following profile R-factors are NOT CORRECTED for background
#  The sum is extended to all non-excluded points.
#  These are the current CIF standard
 
_pd_proc_ls_prof_R_factor                7.9573
_pd_proc_ls_prof_wR_factor              10.2822
_pd_proc_ls_prof_wR_expected             9.1223
 
#  The following profile R-factors are CORRECTED for background
#  The sum is extended to all non-excluded points.
#  These items are not in the current CIF standard, but are defined above
 
_pd_proc_ls_prof_cR_factor               16.0487
_pd_proc_ls_prof_cwR_factor              16.0863
_pd_proc_ls_prof_cwR_expected            14.2717
 
#  The following items are not in the CIF standard, but are defined above
 
_pd_proc_ls_prof_chi2                 1.2705
_pd_proc_ls_prof_echi2                1.3091
 
#  Items related to LS refinement
 
_refine_ls_R_I_factor                 4.1641
_refine_ls_number_reflns                  1218
_refine_ls_number_parameters                17
_refine_ls_number_restraints                 0
 
# The following four items apply to angular dispersive measurements.
# 2theta minimum, maximum and increment (in degrees) are for the 
# intensities used in the refinement.
 
_pd_proc_2theta_range_min                2.0238
_pd_proc_2theta_range_max               55.5018
_pd_proc_2theta_range_inc              0.002999
_pd_proc_wavelength                    0.503471
 
_pd_block_diffractogram_id        ?  # The id used for the block containing
                                     # the powder pattern profile (section 11)
 
# Give appropriate details in the next two text fields.
 
_pd_proc_info_excluded_regions    ?
_pd_proc_info_data_reduction      ?
 
# The following items are used to identify the programs used.
 
_computing_data_collection           ?
_computing_structure_solution        ?
_computing_structure_refinement      FULLPROF
_computing_molecular_graphics        ?
_computing_publication_material      ?
 
#=============================================================================
 
# 9. ATOMIC COORDINATES AND DISPLACEMENT PARAMETERS
 
loop_
    _atom_site_label
    _atom_site_fract_x
    _atom_site_fract_y
    _atom_site_fract_z
    _atom_site_U_iso_or_equiv
    _atom_site_occupancy
    _atom_site_adp_type
    _atom_site_type_symbol
 SR11  0.00000  0.75000  0.2500(11)  0.00367(6)  1.00000 Uiso Sr+2  
 SR21  0.00000  0.75000  0.43301(2)  0.00367(6)  1.00000 Uiso Sr+2  
 SR22  0.00000  0.75000  0.06699(2)  0.00367(6)  1.00000 Uiso Sr+2  
 FE11  0.00000  0.75000  0.6529(15)  0.00391(14)  1.00000 Uiso Fe+3  
 FE12  0.00000  0.75000  0.8472(15)  0.00391(14)  1.00000 Uiso Fe+3  
 O11  0.252(6)  0.505(4)  0.34500(13)  0.0079(4)  1.00000 Uiso O-2   
 O21  0.00000  0.75000  0.556(3)  0.0079(4)  1.00000 Uiso O-2   
 O22  0.00000  0.75000  0.943(3)  0.0079(4)  1.00000 Uiso O-2   
 O31  0.00000  0.75000  0.75000  0.0079(4)  1.00000 Uiso O-2   
 
# Note: if the displacement parameters were refined anisotropically
# the U matrices should be given as for single-crystal studies.
 
#=============================================================================
 
# 10. DISTANCES AND ANGLES / MOLECULAR GEOMETRY 
 
_geom_special_details                ?
 
loop_
    _geom_bond_atom_site_label_1  
    _geom_bond_atom_site_label_2  
    _geom_bond_site_symmetry_1    
    _geom_bond_site_symmetry_2    
    _geom_bond_distance           
    _geom_bond_publ_flag          
    ?   ?   ?   ?   ?   ?
 
loop_
    _geom_contact_atom_site_label_1 
    _geom_contact_atom_site_label_2 
    _geom_contact_distance          
    _geom_contact_site_symmetry_1   
    _geom_contact_site_symmetry_2   
    _geom_contact_publ_flag         
    ?   ?   ?   ?   ?   ?
 
loop_
_geom_angle_atom_site_label_1 
_geom_angle_atom_site_label_2 
_geom_angle_atom_site_label_3 
_geom_angle_site_symmetry_1   
_geom_angle_site_symmetry_2   
_geom_angle_site_symmetry_3   
_geom_angle                   
_geom_angle_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?
 
loop_
_geom_torsion_atom_site_label_1 
_geom_torsion_atom_site_label_2 
_geom_torsion_atom_site_label_3 
_geom_torsion_atom_site_label_4 
_geom_torsion_site_symmetry_1   
_geom_torsion_site_symmetry_2   
_geom_torsion_site_symmetry_3   
_geom_torsion_site_symmetry_4   
_geom_torsion                   
_geom_torsion_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?   ?   ?
 
loop_
_geom_hbond_atom_site_label_D 
_geom_hbond_atom_site_label_H 
_geom_hbond_atom_site_label_A 
_geom_hbond_site_symmetry_D   
_geom_hbond_site_symmetry_H   
_geom_hbond_site_symmetry_A   
_geom_hbond_distance_DH       
_geom_hbond_distance_HA       
_geom_hbond_distance_DA       
_geom_hbond_angle_DHA         
_geom_hbond_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?   ?   ?   ?
 
#=============================================================================
 
#=============================================================================
# Additional structures (last six sections and associated data_? identifiers) 
# may be added at this point.                                                 
#=============================================================================
 
# The following lines are used to test the character set of files sent by     
# network email or other means. They are not part of the CIF data set.        
# abcdefghijklmnopqrstuvwxyzABCDEFGHIJKLMNOPQRSTUVWXYZ0123456789              
# !@#$%^&*()_+{}:"~<>?|\-=[];'`,./ 


==> anc/Sr3Fe2O7_I4mmm.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VICS_phase_1


_pd_phase_name                         Sr3Fe2O7
_cell_length_a                         3.84600
_cell_length_b                         3.84600
_cell_length_c                         20.23400
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'I 4/m m m'
_symmetry_Int_Tables_number            139
_symmetry_cell_setting		       'tetragonal'

loop_
_symmetry_equiv_pos_site_id
_symmetry_equiv_pos_as_xyz
     1   'x, y, z'
     2   '-x, -y, -z'
     3   '-x, -y, z'
     4   'x, y, -z'
     5   '-y, x, z'
     6   'y, -x, -z'
     7   'y, -x, z'
     8   '-y, x, -z'
     9   '-x, y, -z'
    10   'x, -y, z'
    11   'x, -y, -z'
    12   '-x, y, z'
    13   'y, x, -z'
    14   '-y, -x, z'
    15   '-y, -x, -z'
    16   'y, x, z'
    17   'x+1/2, y+1/2, z+1/2'
    18   '-x+1/2, -y+1/2, -z+1/2'
    19   '-x+1/2, -y+1/2, z+1/2'
    20   'x+1/2, y+1/2, -z+1/2'
    21   '-y+1/2, x+1/2, z+1/2'
    22   'y+1/2, -x+1/2, -z+1/2'
    23   'y+1/2, -x+1/2, z+1/2'
    24   '-y+1/2, x+1/2, -z+1/2'
    25   '-x+1/2, y+1/2, -z+1/2'
    26   'x+1/2, -y+1/2, z+1/2'
    27   'x+1/2, -y+1/2, -z+1/2'
    28   '-x+1/2, y+1/2, z+1/2'
    29   'y+1/2, x+1/2, -z+1/2'
    30   '-y+1/2, -x+1/2, z+1/2'
    31   '-y+1/2, -x+1/2, -z+1/2'
    32   'y+1/2, x+1/2, z+1/2'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Sr1      1.0    0            0            0.50000     Biso  1.000  Sr
   Sr2      1.0    0            0            0.31656     Biso  1.000  Sr
   Fe       1.0    0            0            0.09745     Biso  1.000  Fe
   O1       1.0    0            0.50000      0.09432     Biso  1.000  O
   O2       1.0    0            0            0.19309     Biso  1.000  O
   O3       1.0    0            0            0           Biso  1.000  O

